Gravitational spin-orbit and aligned spin$_1$-spin$_2$ couplings through third-subleading post-Newtonian orders

The study of scattering encounters continues to provide new insights into the general relativistic two-body problem. The local-in-time conservative dynamics of an aligned-spin binary, for both unbound and bound orbits, is fully encoded in the gauge-invariant scattering-angle function, which is most naturally expressed in a post-Minkowskian (PM) expansion, and which exhibits a remarkably simple dependence on the masses of the two bodies (in terms of appropriate geometric variables). This dependence links the PM and small-mass-ratio approximations, allowing gravitational self-force results to determine new post-Newtonian (PN) information to all orders in the mass ratio. In this paper, we exploit this interplay between relativistic scattering and self-force theory to obtain the third-subleading (4.5PN) spin-orbit dynamics for generic spins, and the third-subleading (5PN) spin$_1$-spin$_2$ dynamics for aligned spins. We further implement these novel PN results in an effective-one-body framework, and demonstrate the improvement in accuracy by comparing against numerical-relativity simulations.

==> anc/redshift_precessfreq.m <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary file to "Gravitational spin-orbit and aligned spin1-spin2 couplings through third-subleading post-Newtonian orders"*)


(* ::Text:: *)
(* Andrea Antonelli, Chris Kavanagh, Mohammed Khalil, Jan Steinhoff, and Justin Vines*)


(* ::Text:: *)
(*This file contains the expressions for the redshift z_1 and spin precession invariant \[Psi]_1 as a function of the gauge-independent variables (x, \[Iota]) for arbitrary mass ratios, to linear order in spin, and up to third-subleading spin-orbit (SO) and spin1-spin2 (S1S2) orders. *)
(**)
(*Note that the O(x^5) and O(x^5.5) of the redshift and the O(x^4) and O(x^4.5) of the spin precession invariant are only valid in an eccentricity expansion up to e^6.*)
(*We use dimensionless variables, including the dimensionless spins \[Chi]1 = S1/m1^2,  and  \[Chi]2 = S2/m2^2. *)
(*The unknowns in the scattering angle are denoted  (Xb32, Xt32) at SO N2LO,  (Xb33, Xt33, Xb43, Xt43) at SO N3LO, (Xx32) at S1S2 N2LO, and (Xx33, Xx43) at S1S2 N3LO*)
(**)
(*We split the redshift and spin precession invariants into the following parts:*)
(*'z1PM' the point mass (zero spin) part of the redshift z_1*)
(*'z1SOUnk' the SO part of z_1 in terms of the scattering angle unknowns*)
(*'\[Psi]1SOUnk' the zero spin part of \[Psi]_1 (coming from the SO part of the Hamiltonian/radial action)  in terms of the scattering angle unknowns*)
(*'\[Psi]1SSUnk' the part linear in the spin \[Chi]2 of the big body (coming from the S1S2 part of the Hamiltonian/radial action) after substituting the SO unknowns but keeping the S1S2 unknowns*)
(*We also provide expressions for z_1 and \[Psi]_1 after solving for these unknowns; they are denoted  'z1SO', '\[Psi]1SO', and '\[Psi]1SS'.*)


(* point mass (zero spin) part of the redshift up to 4PN *)
z1PM = 1 + (x*(-3 - 3*\[Delta] + 2*\[Nu]))/4 + x^2*((-3*(1 + \[Delta]))/Sqrt[\[Iota]] + (3 + 3*\[Delta] - 2*\[Nu])/(2*\[Iota]) + 
   (45 + \[Delta]*(45 - 6*\[Nu]) + 24*\[Nu] + 10*\[Nu]^2)/48) + 
 x^3*((-5*(3 + 3*\[Delta] - 2*\[Nu]))/(4*\[Iota]^2) + (15/8 + (3*\[Delta]*(5 - 4*\[Nu]))/8 + \[Nu] + 2*\[Nu]^2)/Sqrt[\[Iota]] + 
   (-45 - 24*\[Nu] - 10*\[Nu]^2 + \[Delta]*(-45 + 6*\[Nu]))/(12*\[Iota]) + (37 + 20*\[Nu] - 40*\[Nu]^2 + \[Delta]*(37 + 20*\[Nu]))/
    (8*\[Iota]^(3/2)) + (5 + 9*\[Nu]^2 + 2*\[Nu]^3 - \[Delta]*(-5 + 10*\[Nu] + \[Nu]^2))/32) + 
 x^4*((10*(3 + 3*\[Delta] - 2*\[Nu]))/(3*\[Iota]^3) + (7*(45 + \[Delta]*(45 - 6*\[Nu]) + 24*\[Nu] + 10*\[Nu]^2))/(24*\[Iota]^2) + 
   (3*(-5 - 9*\[Nu]^2 - 2*\[Nu]^3 + \[Delta]*(-5 + 10*\[Nu] + \[Nu]^2)))/(16*\[Iota]) + 
   (7*(135 + 240*\[Nu] + 44*\[Nu]^2 + 64*\[Nu]^3 - 3*\[Delta]*(-45 + 40*\[Nu] + 12*\[Nu]^2)))/(384*Sqrt[\[Iota]]) + 
   (-1797 + (2840 - 123*Pi^2)*\[Nu] + (-5284 + 246*Pi^2)*\[Nu]^2 - 1056*\[Nu]^3 + 
     \[Delta]*(-1797 + (2840 - 123*Pi^2)*\[Nu] + 396*\[Nu]^2))/(128*\[Iota]^(5/2)) + 
   (-5130 + 3*(-9032 + 123*Pi^2)*\[Nu] + (30248 - 492*Pi^2)*\[Nu]^2 - 7200*\[Nu]^3 + 
     3*\[Delta]*(-1710 + (-6752 + 123*Pi^2)*\[Nu] + 1080*\[Nu]^2))/(1152*\[Iota]^(3/2)) + 
   (-2997 - 17280*\[Nu] + 1620*\[Nu]^2 + 1176*\[Nu]^3 + 182*\[Nu]^4 - 3*\[Delta]*(999 + 2430*\[Nu] + 270*\[Nu]^2 + 28*\[Nu]^3))/
    20736) + x^5*((-55*(3 + 3*\[Delta] - 2*\[Nu]))/(6*\[Iota]^4) + (259*\[Iota]^(3/2)*(3 + 3*\[Delta] - 14*\[Nu])*\[Nu])/8640 + 
   (Sqrt[\[Iota]]*\[Nu]*(-474 - 474*\[Delta] + 3869*\[Nu]))/480 - (35*(45 + \[Delta]*(45 - 6*\[Nu]) + 24*\[Nu] + 10*\[Nu]^2))/(36*\[Iota]^3) + 
   (27*(5 + 9*\[Nu]^2 + 2*\[Nu]^3 - \[Delta]*(-5 + 10*\[Nu] + \[Nu]^2)))/(32*\[Iota]^2) + 
   (15147 + 38340*\[Nu] + 10692*\[Nu]^2 - 10248*\[Nu]^3 - 182*\[Nu]^4 + 3*\[Delta]*(5049 - 4050*\[Nu] + 2214*\[Nu]^2 + 28*\[Nu]^3))/
    (2592*\[Iota]) + (-32319 - 145152*\[Nu] + 10395*\[Nu]^2 - 7650*\[Nu]^3 - 3135*\[Nu]^4 - 374*\[Nu]^5 + 
     3*\[Delta]*(-10773 + 1890*\[Nu] + 2835*\[Nu]^2 + 600*\[Nu]^3 + 55*\[Nu]^4))/124416 + 
   (70875 - 1485660*\[Nu]^2 + 39600*\[Nu]^3 + 14400*\[Nu]^4 + \[Delta]*(70875 - 35100*\[Nu]^2 - 7200*\[Nu]^3 + 
       4*\[Nu]*(489979 + 169841664*Log[2] - 50379732*Log[3] - 39062500*Log[5])) + 
     8*\[Nu]*(280427 + 84920832*Log[2] - 25189866*Log[3] - 19531250*Log[5]))/(46080*Sqrt[\[Iota]]) + 
   (-10546200 - 640*(-30538 + 615*Pi^2)*\[Nu]^3 - 5241600*\[Nu]^4 - 
     6*\[Nu]^2*(606208*EulerGamma - 91745*Pi^2 - 16*(2154575 + 324011008*Log[2] - 91521576*Log[3] - 
         78125000*Log[5])) + 9*\[Nu]*(606208*EulerGamma - 54845*Pi^2 - 
       32*(951895 + 162005504*Log[2] - 45760788*Log[3] - 39062500*Log[5])) - 
     909312*\[Nu]*(-3 + 2*\[Nu])*Log[x] + 909312*\[Nu]*(-3 + 2*\[Nu])*Log[\[Iota]] + 
     9*\[Delta]*(-1171800 - 27335840*\[Nu] + 606208*EulerGamma*\[Nu] - 54845*Pi^2*\[Nu] - 1081120*\[Nu]^2 + 
       24600*Pi^2*\[Nu]^2 + 249600*\[Nu]^3 - 5184176128*\[Nu]*Log[2] + 1464345216*\[Nu]*Log[3] + 
       1250000000*\[Nu]*Log[5] + 303104*\[Nu]*Log[x] - 303104*\[Nu]*Log[\[Iota]]))/(1105920*\[Iota]^(3/2)) + 
   ((16795080 + 960*(-89336 + 3075*Pi^2)*\[Nu]^3 - 8812800*\[Nu]^4 - 
       2*\[Nu]^2*(20889600*EulerGamma + 2988645*Pi^2 - 16*(11521537 + 293686272*Log[2] - 76405032*Log[3] - 
           78125000*Log[5])) + \[Nu]*(20889600*EulerGamma + 2435145*Pi^2 - 
         32*(5191733 + 146843136*Log[2] - 38202516*Log[3] - 39062500*Log[5])))/368640 - 
     (85*\[Nu]*(-1 + 2*\[Nu])*Log[x])/3 + (85*\[Nu]*(-1 + 2*\[Nu])*Log[\[Iota]])/3 + 
     \[Delta]*(46653/1024 - (5191733*\[Nu])/11520 + (170*EulerGamma*\[Nu])/3 + (162343*Pi^2*\[Nu])/24576 + 
       (23099*\[Nu]^2)/256 - (3075*Pi^2*\[Nu]^2)/1024 + (255*\[Nu]^3)/32 - (63734*\[Nu]*Log[2])/5 + 
       (1061181*\[Nu]*Log[3])/320 + (1953125*\[Nu]*Log[5])/576 + (85*\[Nu]*Log[x])/3 - (85*\[Nu]*Log[\[Iota]])/3))/
    \[Iota]^(7/2) + (3090420 + 7200*(-1226 + 123*Pi^2)*\[Nu]^3 - 2534400*\[Nu]^4 + 
     3*\[Nu]*(-2998272*EulerGamma + 230385*Pi^2 + 64*(417071 + 38609408*Log[2] - 10425429*Log[3] - 
         9765625*Log[5])) + 4*\[Nu]^2*(-25729604 + 2998272*EulerGamma - 330015*Pi^2 - 2471002112*Log[2] + 
       667227456*Log[3] + 625000000*Log[5]) + 1499136*\[Nu]*(-3 + 4*\[Nu])*Log[x] - 
     1499136*\[Nu]*(-3 + 4*\[Nu])*Log[\[Iota]] + 3*\[Delta]*(1030140 + 25319024*\[Nu] - 2998272*EulerGamma*\[Nu] + 
       230385*Pi^2*\[Nu] + 1466640*\[Nu]^2 - 132840*Pi^2*\[Nu]^2 + 316800*\[Nu]^3 + 2471002112*\[Nu]*Log[2] - 
       667227456*\[Nu]*Log[3] - 625000000*\[Nu]*Log[5] - 1499136*\[Nu]*Log[x] + 1499136*\[Nu]*Log[\[Iota]]))/
    (184320*\[Iota]^(5/2)))


(* SO part of the redshift up to N3LO (4.5PN) *)
z1SOUnk = x^(5/2)*((\[Nu]*(-1 + \[Delta] + \[Nu])*\[Chi]1)/\[Iota] + ((1 + \[Delta] - (7*\[Nu])/2 - (3*\[Delta]*\[Nu])/2 + \[Nu]^2)*\[Chi]2)/\[Iota]) + 
 x^(7/2)*(((\[Nu]*(10 + 19*\[Nu] + 28*\[Nu]^2 + 5*\[Delta]*(-2 + 5*\[Nu])))/(8*\[Iota]^2) + 
     (\[Nu]*(14 - 83*\[Nu] + 20*\[Nu]^2 + \[Delta]*(-14 + 25*\[Nu])))/(24*\[Iota]))*\[Chi]1 + 
   ((-10 + 33*\[Nu] - 45*\[Nu]^2 + 28*\[Nu]^3 + \[Delta]*(-10 + 13*\[Nu] - 39*\[Nu]^2))/(8*\[Iota]^2) + 
     (-42 + 179*\[Nu] - 161*\[Nu]^2 + 20*\[Nu]^3 + \[Delta]*(-42 + 95*\[Nu] - 37*\[Nu]^2))/(24*\[Iota]))*\[Chi]2) + 
 x^(9/2)*(((\[Nu]*(-135 - 275*\[Nu] - 181*\[Nu]^2 + 70*\[Nu]^3 + \[Delta]*(135 + 68*\[Nu] + 95*\[Nu]^2)))/(144*\[Iota]) + 
     (\[Nu]*(-960 + (-131504 + 3075*Pi^2 + 960*Xb32 - 480*Xt32)*\[Nu] - 
        8*(-17704 + 615*Pi^2 + 480*Xb32 - 480*Xt32)*\[Nu]^2 + 23040*\[Nu]^3 + 
        5*\[Delta]*(192 - (-41296 + 1353*Pi^2 + 192*Xb32 + 96*Xt32)*\[Nu] + 4032*\[Nu]^2)))/(1536*\[Iota]^3) + 
     (\[Nu]*(-3360 + (-861*Pi^2 + 16*(3347 - 72*Xb32 + 54*Xt32))*\[Nu] + 
        4*(615*Pi^2 + 8*(-2873 + 180*Xb32 - 180*Xt32))*\[Nu]^2 + 21504*\[Nu]^3 + 
        \[Delta]*(3360 + 3075*Pi^2*\[Nu] + 16*(-11513 + 72*Xb32 + 54*Xt32)*\[Nu] + 19680*\[Nu]^2)))/(4608*\[Iota]^2))*\[Chi]1 + 
   ((10080 + 24*(-8410 + 123*Pi^2 + 72*Xb32)*\[Nu] + (602672 - 10455*Pi^2 - 8064*Xb32 + 2592*Xt32)*\[Nu]^2 + 
       4*(-37672 + 615*Pi^2 + 1440*Xb32 - 1440*Xt32)*\[Nu]^3 + 21504*\[Nu]^4 + 
       \[Delta]*(10080 + 24*(-7570 + 123*Pi^2 + 72*Xb32)*\[Nu] + (252272 - 4551*Pi^2 - 4608*Xb32 + 2592*Xt32)*
          \[Nu]^2 - 31776*\[Nu]^3))/(4608*\[Iota]^2) + (960 - 8*(-20764 + 615*Pi^2 + 120*Xb32)*\[Nu] + 
       5*(-121040 + 3813*Pi^2 + 960*Xb32 - 288*Xt32)*\[Nu]^2 - 8*(-11224 + 615*Pi^2 + 480*Xb32 - 480*Xt32)*
        \[Nu]^3 + 23040*\[Nu]^4 + \[Delta]*(960 - 8*(-21004 + 615*Pi^2 + 120*Xb32)*\[Nu] + 
         3*(-89072 + 3075*Pi^2 + 960*Xb32 - 480*Xt32)*\[Nu]^2 - 31680*\[Nu]^3))/(1536*\[Iota]^3) + 
     (-810 + 2379*\[Nu] - 490*\[Nu]^2 - 992*\[Nu]^3 + 140*\[Nu]^4 + \[Delta]*(-810 + 759*\[Nu] + 308*\[Nu]^2 - 280*\[Nu]^3))/
      (288*\[Iota]))*\[Chi]2) + 
 x^(11/2)*(\[Chi]1*((-259*\[Iota]*(85 + 5*\[Delta] - 8*\[Nu])*\[Nu]^2)/34560 - (\[Nu]^2*(-39008 + 12476*\[Delta] + 11923*\[Nu]))/2880 - 
     (\[Nu]*(140 + 71*\[Nu] - 332*\[Nu]^2 + 52*\[Nu]^3 + 4*\[Delta]*(-35 - 30*\[Nu] + 17*\[Nu]^2)))/(24*\[Iota]^(3/2)) + 
     (\[Nu]*(-110700 - 8820*\[Nu]^3 + 6480*\[Nu]^4 + 3*\[Delta]*(36900 + 6900*\[Nu]^2 + 3060*\[Nu]^3 + 
          \[Nu]*(558906 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5])) + 
        3*\[Nu]*(-649894 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]) + 
        4*\[Nu]^2*(348391 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5])))/(34560*\[Iota]) + 
     ((-5*\[Nu])/16 + (5*\[Delta]*\[Nu])/16 + (3909109*\[Nu]^2)/3456 - (2975*EulerGamma*\[Nu]^2)/18 - 
       (4043645*Pi^2*\[Nu]^2)/294912 - (445*Xb32*\[Nu]^2)/32 - (35*Xb33*\[Nu]^2)/8 + (35*Xb43*\[Nu]^2)/12 + 
       (445*Xt32*\[Nu]^2)/64 + (35*Xt33*\[Nu]^2)/16 - (35*Xt43*\[Nu]^2)/24 - (43022303*\[Delta]*\[Nu]^2)/17280 + 
       (6545*EulerGamma*\[Delta]*\[Nu]^2)/18 + (10218515*Pi^2*\[Delta]*\[Nu]^2)/294912 + (445*Xb32*\[Delta]*\[Nu]^2)/32 + 
       (35*Xb33*\[Delta]*\[Nu]^2)/8 - (35*Xb43*\[Delta]*\[Nu]^2)/12 + (445*Xt32*\[Delta]*\[Nu]^2)/64 + (35*Xt33*\[Delta]*\[Nu]^2)/16 - 
       (35*Xt43*\[Delta]*\[Nu]^2)/24 - (2625803*\[Nu]^3)/1728 + (2380*EulerGamma*\[Nu]^3)/9 + (869245*Pi^2*\[Nu]^3)/36864 + 
       (475*Xb32*\[Nu]^3)/8 + (35*Xb33*\[Nu]^3)/2 - (35*Xb43*\[Nu]^3)/3 - (465*Xt32*\[Nu]^3)/8 - (35*Xt33*\[Nu]^3)/2 + 
       (35*Xt43*\[Nu]^3)/3 + (31265*\[Delta]*\[Nu]^3)/32 - (28905*Pi^2*\[Delta]*\[Nu]^3)/1024 - (15*Xb32*\[Delta]*\[Nu]^3)/4 - 
       (5*Xt32*\[Delta]*\[Nu]^3)/2 + (143875*\[Nu]^4)/192 - (6355*Pi^2*\[Nu]^4)/256 - 15*Xb32*\[Nu]^4 + 15*Xt32*\[Nu]^4 + 
       (3835*\[Delta]*\[Nu]^4)/64 + (1105*\[Nu]^5)/16 + (223069*\[Nu]^2*Log[2])/6 - (2453759*\[Delta]*\[Nu]^2*Log[2])/30 - 
       (892276*\[Nu]^3*Log[2])/15 - (2476089*\[Nu]^2*Log[3])/256 + (27236979*\[Delta]*\[Nu]^2*Log[3])/1280 + 
       (2476089*\[Nu]^3*Log[3])/160 - (68359375*\[Nu]^2*Log[5])/6912 + (150390625*\[Delta]*\[Nu]^2*Log[5])/6912 + 
       (13671875*\[Nu]^3*Log[5])/864 + (595*\[Nu]^2*(-5 + 11*\[Delta] + 8*\[Nu])*Log[x])/36 - 
       (595*\[Nu]^2*(-5 + 11*\[Delta] + 8*\[Nu])*Log[\[Iota]])/36)/\[Iota]^4 + 
     ((105*\[Nu])/64 - (105*\[Delta]*\[Nu])/64 + (2037073*\[Nu]^2)/17280 + (37*EulerGamma*\[Nu]^2)/90 - 
       (19825*Pi^2*\[Nu]^2)/294912 - (3*Xb32*\[Nu]^2)/8 + (Xb43*\[Nu]^2)/12 + (9*Xt32*\[Nu]^2)/16 - (Xt43*\[Nu]^2)/8 - 
       (6666709*\[Delta]*\[Nu]^2)/17280 + (629*EulerGamma*\[Delta]*\[Nu]^2)/90 - (337025*Pi^2*\[Delta]*\[Nu]^2)/294912 + 
       (3*Xb32*\[Delta]*\[Nu]^2)/8 - (Xb43*\[Delta]*\[Nu]^2)/12 + (9*Xt32*\[Delta]*\[Nu]^2)/16 - (Xt43*\[Delta]*\[Nu]^2)/8 - 
       (2774081*\[Nu]^3)/8640 + (296*EulerGamma*\[Nu]^3)/45 - (6827*Pi^2*\[Nu]^3)/6144 + (67*Xb32*\[Nu]^3)/24 - 
       (2*Xb43*\[Nu]^3)/3 - (11*Xt32*\[Nu]^3)/4 + (2*Xt43*\[Nu]^3)/3 - (62329*\[Delta]*\[Nu]^3)/1728 + 
       (779*Pi^2*\[Delta]*\[Nu]^3)/1152 + (5*Xb32*\[Delta]*\[Nu]^3)/24 + (Xt32*\[Delta]*\[Nu]^3)/4 - (5381*\[Nu]^4)/432 + 
       (287*Pi^2*\[Nu]^4)/576 + (7*Xb32*\[Nu]^4)/6 - (7*Xt32*\[Nu]^4)/6 + (65*\[Delta]*\[Nu]^4)/18 + (35*\[Nu]^5)/9 - 
       (316417*\[Nu]^2*Log[2])/90 - (5379089*\[Delta]*\[Nu]^2*Log[2])/90 - (2531336*\[Nu]^3*Log[2])/45 + 
       (1271133*\[Nu]^2*Log[3])/1280 + (21609261*\[Delta]*\[Nu]^2*Log[3])/1280 + (1271133*\[Nu]^3*Log[3])/80 + 
       (1953125*\[Nu]^2*Log[5])/2304 + (33203125*\[Delta]*\[Nu]^2*Log[5])/2304 + (1953125*\[Nu]^3*Log[5])/144 + 
       (37*\[Nu]^2*(1 + 17*\[Delta] + 16*\[Nu])*Log[x])/180 - (37*\[Nu]^2*(1 + 17*\[Delta] + 16*\[Nu])*Log[\[Iota]])/180)/\[Iota]^2 + 
     ((-5*\[Nu])/6 + (5*\[Delta]*\[Nu])/6 - (12899879*\[Nu]^2)/34560 + (427*EulerGamma*\[Nu]^2)/9 - 
       (534941*Pi^2*\[Nu]^2)/147456 + (275*Xb32*\[Nu]^2)/48 + (25*Xb33*\[Nu]^2)/12 - (5*Xb43*\[Nu]^2)/3 - 
       (275*Xt32*\[Nu]^2)/64 - (25*Xt33*\[Nu]^2)/16 + (5*Xt43*\[Nu]^2)/4 + (8179477*\[Delta]*\[Nu]^2)/6912 - 
       (1525*EulerGamma*\[Delta]*\[Nu]^2)/9 + (2153411*Pi^2*\[Delta]*\[Nu]^2)/147456 - (275*Xb32*\[Delta]*\[Nu]^2)/48 - 
       (25*Xb33*\[Delta]*\[Nu]^2)/12 + (5*Xb43*\[Delta]*\[Nu]^2)/3 - (275*Xt32*\[Delta]*\[Nu]^2)/64 - (25*Xt33*\[Delta]*\[Nu]^2)/16 + 
       (5*Xt43*\[Delta]*\[Nu]^2)/4 + (588001*\[Nu]^3)/864 - (1220*EulerGamma*\[Nu]^3)/9 + (399883*Pi^2*\[Nu]^3)/36864 - 
       (1375*Xb32*\[Nu]^3)/48 - (125*Xb33*\[Nu]^3)/12 + (25*Xb43*\[Nu]^3)/3 + (1375*Xt32*\[Nu]^3)/48 + 
       (125*Xt33*\[Nu]^3)/12 - (25*Xt43*\[Nu]^3)/3 + (8305*\[Delta]*\[Nu]^3)/72 - (29315*Pi^2*\[Delta]*\[Nu]^3)/3072 + 
       (6613*\[Nu]^4)/144 - (533*Pi^2*\[Nu]^4)/96 + (385*\[Delta]*\[Nu]^4)/16 + (55*\[Nu]^5)/2 - (1055726*\[Nu]^2*Log[2])/27 + 
       (3770450*\[Delta]*\[Nu]^2*Log[2])/27 + (3016360*\[Nu]^3*Log[2])/27 + (2702889*\[Nu]^2*Log[3])/256 - 
       (9653175*\[Delta]*\[Nu]^2*Log[3])/256 - (1930635*\[Nu]^3*Log[3])/64 + (68359375*\[Nu]^2*Log[5])/6912 - 
       (244140625*\[Delta]*\[Nu]^2*Log[5])/6912 - (48828125*\[Nu]^3*Log[5])/1728 - 
       (61*\[Nu]^2*(-7 + 25*\[Delta] + 20*\[Nu])*Log[x])/18 + (61*\[Nu]^2*(-7 + 25*\[Delta] + 20*\[Nu])*Log[\[Iota]])/18)/\[Iota]^3) + 
   \[Chi]2*((259*\[Iota]*\[Nu]*(-24 + 65*\[Nu] + 8*\[Nu]^2 + \[Delta]*(-24 + 17*\[Nu])))/34560 + 
     (\[Nu]*(1896 + 7736*\[Nu] - 11923*\[Nu]^2 + 8*\[Delta]*(237 + 1441*\[Nu])))/2880 + 
     (-210 + 853*\[Nu] - 1151*\[Nu]^2 + 584*\[Nu]^3 - 52*\[Nu]^4 + \[Delta]*(-210 + 433*\[Nu] - 480*\[Nu]^2 + 104*\[Nu]^3))/
      (24*\[Iota]^(3/2)) + (-110700 - 40140*\[Nu]^4 + 6480*\[Nu]^5 - \[Delta]*(110700 + 5040*\[Nu]^3 + 13500*\[Nu]^4 - 
         2*\[Nu]*(515629 + 169841664*Log[2] - 50379732*Log[3] - 39062500*Log[5]) + 
         7*\[Nu]^2*(305266 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5])) + 
       2*\[Nu]*(626329 + 169841664*Log[2] - 50379732*Log[3] - 39062500*Log[5]) + 
       4*\[Nu]^3*(335836 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]) + 
       \[Nu]^2*(-4245278 - 976589568*Log[2] + 289683459*Log[3] + 224609375*Log[5]))/(34560*\[Iota]) + 
     (5/16 + (5*\[Delta])/16 - (3844717*\[Nu])/2160 + (2380*EulerGamma*\[Nu])/9 + (891385*Pi^2*\[Nu])/36864 + 
       (445*Xb32*\[Nu])/32 + (35*Xb33*\[Nu])/8 - (35*Xb43*\[Nu])/12 - (3843367*\[Delta]*\[Nu])/2160 + 
       (2380*EulerGamma*\[Delta]*\[Nu])/9 + (891385*Pi^2*\[Delta]*\[Nu])/36864 + (445*Xb32*\[Delta]*\[Nu])/32 + (35*Xb33*\[Delta]*\[Nu])/8 - 
       (35*Xb43*\[Delta]*\[Nu])/12 + (125940343*\[Nu]^2)/17280 - (18445*EulerGamma*\[Nu]^2)/18 - 
       (32119975*Pi^2*\[Nu]^2)/294912 - (2345*Xb32*\[Nu]^2)/32 - (175*Xb33*\[Nu]^2)/8 + (175*Xb43*\[Nu]^2)/12 + 
       (1335*Xt32*\[Nu]^2)/64 + (105*Xt33*\[Nu]^2)/16 - (35*Xt43*\[Nu]^2)/8 + (7161919*\[Delta]*\[Nu]^2)/1920 - 
       (2975*EulerGamma*\[Delta]*\[Nu]^2)/6 - (5952605*Pi^2*\[Delta]*\[Nu]^2)/98304 - (1455*Xb32*\[Delta]*\[Nu]^2)/32 - 
       (105*Xb33*\[Delta]*\[Nu]^2)/8 + (35*Xb43*\[Delta]*\[Nu]^2)/4 + (1335*Xt32*\[Delta]*\[Nu]^2)/64 + (105*Xt33*\[Delta]*\[Nu]^2)/16 - 
       (35*Xt43*\[Delta]*\[Nu]^2)/8 - (824761*\[Nu]^3)/216 + (2380*EulerGamma*\[Nu]^3)/9 + (3407965*Pi^2*\[Nu]^3)/36864 + 
       (595*Xb32*\[Nu]^3)/8 + (35*Xb33*\[Nu]^3)/2 - (35*Xb43*\[Nu]^3)/3 - (485*Xt32*\[Nu]^3)/8 - (35*Xt33*\[Nu]^3)/2 + 
       (35*Xt43*\[Nu]^3)/3 - (253775*\[Delta]*\[Nu]^3)/192 + (41615*Pi^2*\[Delta]*\[Nu]^3)/1024 + (45*Xb32*\[Delta]*\[Nu]^3)/4 - 
       5*Xt32*\[Delta]*\[Nu]^3 + (114235*\[Nu]^4)/192 - (6355*Pi^2*\[Nu]^4)/256 - 15*Xb32*\[Nu]^4 + 15*Xt32*\[Nu]^4 - 
       (6045*\[Delta]*\[Nu]^4)/64 + (1105*\[Nu]^5)/16 - (892276*\[Nu]*Log[2])/15 - (892276*\[Delta]*\[Nu]*Log[2])/15 + 
       (6915139*\[Nu]^2*Log[2])/30 + (223069*\[Delta]*\[Nu]^2*Log[2])/2 - (892276*\[Nu]^3*Log[2])/15 + 
       (2476089*\[Nu]*Log[3])/160 + (2476089*\[Delta]*\[Nu]*Log[3])/160 - (76758759*\[Nu]^2*Log[3])/1280 - 
       (7428267*\[Delta]*\[Nu]^2*Log[3])/256 + (2476089*\[Nu]^3*Log[3])/160 + (13671875*\[Nu]*Log[5])/864 + 
       (13671875*\[Delta]*\[Nu]*Log[5])/864 - (423828125*\[Nu]^2*Log[5])/6912 - (68359375*\[Delta]*\[Nu]^2*Log[5])/2304 + 
       (13671875*\[Nu]^3*Log[5])/864 + (595*\[Nu]*(8 + \[Delta]*(8 - 15*\[Nu]) - 31*\[Nu] + 8*\[Nu]^2)*Log[x])/36 - 
       (595*\[Nu]*(8 + 8*\[Delta] - 31*\[Nu] - 15*\[Delta]*\[Nu] + 8*\[Nu]^2)*Log[\[Iota]])/36)/\[Iota]^4 + 
     (315/64 + (315*\[Delta])/64 - (2483101*\[Nu])/5760 + (148*EulerGamma*\[Nu])/15 - (19825*Pi^2*\[Nu])/12288 + 
       (9*Xb32*\[Nu])/8 - (Xb43*\[Nu])/4 - (2426401*\[Delta]*\[Nu])/5760 + (148*EulerGamma*\[Delta]*\[Nu])/15 - 
       (19825*Pi^2*\[Delta]*\[Nu])/12288 + (9*Xb32*\[Delta]*\[Nu])/8 - (Xb43*\[Delta]*\[Nu])/4 + (24052579*\[Nu]^2)/17280 - 
       (2849*EulerGamma*\[Nu]^2)/90 + (1715453*Pi^2*\[Nu]^2)/294912 - (9*Xb32*\[Nu]^2)/2 + (13*Xb43*\[Nu]^2)/12 + 
       (27*Xt32*\[Nu]^2)/16 - (3*Xt43*\[Nu]^2)/8 + (9550873*\[Delta]*\[Nu]^2)/17280 - (1073*EulerGamma*\[Delta]*\[Nu]^2)/90 + 
       (763853*Pi^2*\[Delta]*\[Nu]^2)/294912 - (9*Xb32*\[Delta]*\[Nu]^2)/4 + (7*Xb43*\[Delta]*\[Nu]^2)/12 + (27*Xt32*\[Delta]*\[Nu]^2)/16 - 
       (3*Xt43*\[Delta]*\[Nu]^2)/8 - (1815041*\[Nu]^3)/8640 + (296*EulerGamma*\[Nu]^3)/45 - (20603*Pi^2*\[Nu]^3)/6144 + 
       (31*Xb32*\[Nu]^3)/24 - (2*Xb43*\[Nu]^3)/3 - (5*Xt32*\[Nu]^3)/2 + (2*Xt43*\[Nu]^3)/3 + (80959*\[Delta]*\[Nu]^3)/1728 - 
       (287*Pi^2*\[Delta]*\[Nu]^3)/288 - (23*Xb32*\[Delta]*\[Nu]^3)/24 + (Xt32*\[Delta]*\[Nu]^3)/2 - (10421*\[Nu]^4)/432 + 
       (287*Pi^2*\[Nu]^4)/576 + (7*Xb32*\[Nu]^4)/6 - (7*Xt32*\[Nu]^4)/6 - (107*\[Delta]*\[Nu]^4)/18 + (35*\[Nu]^5)/9 - 
       (1265668*\[Nu]*Log[2])/15 - (1265668*\[Delta]*\[Nu]*Log[2])/15 + (24364109*\[Nu]^2*Log[2])/90 + 
       (9176093*\[Delta]*\[Nu]^2*Log[2])/90 - (2531336*\[Nu]^3*Log[2])/45 + (3813399*\[Nu]*Log[3])/160 + 
       (3813399*\[Delta]*\[Nu]*Log[3])/160 - (97877241*\[Nu]^2*Log[3])/1280 - (36862857*\[Delta]*\[Nu]^2*Log[3])/1280 + 
       (1271133*\[Nu]^3*Log[3])/80 + (1953125*\[Nu]*Log[5])/96 + (1953125*\[Delta]*\[Nu]*Log[5])/96 - 
       (150390625*\[Nu]^2*Log[5])/2304 - (56640625*\[Delta]*\[Nu]^2*Log[5])/2304 + (1953125*\[Nu]^3*Log[5])/144 + 
       (37*\[Nu]*(24 + \[Delta]*(24 - 29*\[Nu]) - 77*\[Nu] + 16*\[Nu]^2)*Log[x])/180 - 
       (37*\[Nu]*(24 + 24*\[Delta] - 77*\[Nu] - 29*\[Delta]*\[Nu] + 16*\[Nu]^2)*Log[\[Iota]])/180)/\[Iota]^2 + 
     (5/2 + (5*\[Delta])/2 + (730171*\[Nu])/720 - (488*EulerGamma*\[Nu])/3 + (84011*Pi^2*\[Nu])/6144 - (275*Xb32*\[Nu])/32 - 
       (25*Xb33*\[Nu])/8 + (5*Xb43*\[Nu])/2 + (733771*\[Delta]*\[Nu])/720 - (488*EulerGamma*\[Delta]*\[Nu])/3 + 
       (84011*Pi^2*\[Delta]*\[Nu])/6144 - (275*Xb32*\[Delta]*\[Nu])/32 - (25*Xb33*\[Delta]*\[Nu])/8 + (5*Xb43*\[Delta]*\[Nu])/2 - 
       (24415537*\[Nu]^2)/6912 + (5185*EulerGamma*\[Nu]^2)/9 - (8061959*Pi^2*\[Nu]^2)/147456 + 
       (1925*Xb32*\[Nu]^2)/48 + (175*Xb33*\[Nu]^2)/12 - (35*Xb43*\[Nu]^2)/3 - (825*Xt32*\[Nu]^2)/64 - 
       (75*Xt33*\[Nu]^2)/16 + (15*Xt43*\[Nu]^2)/4 - (51398069*\[Delta]*\[Nu]^2)/34560 + (2257*EulerGamma*\[Delta]*\[Nu]^2)/9 - 
       (4029431*Pi^2*\[Delta]*\[Nu]^2)/147456 + (275*Xb32*\[Delta]*\[Nu]^2)/12 + (25*Xb33*\[Delta]*\[Nu]^2)/3 - (20*Xb43*\[Delta]*\[Nu]^2)/3 - 
       (825*Xt32*\[Delta]*\[Nu]^2)/64 - (75*Xt33*\[Delta]*\[Nu]^2)/16 + (15*Xt43*\[Delta]*\[Nu]^2)/4 + (345757*\[Nu]^3)/864 - 
       (1220*EulerGamma*\[Nu]^3)/9 + (1338619*Pi^2*\[Nu]^3)/36864 - (1375*Xb32*\[Nu]^3)/48 - (125*Xb33*\[Nu]^3)/12 + 
       (25*Xb43*\[Nu]^3)/3 + (1375*Xt32*\[Nu]^3)/48 + (125*Xt33*\[Nu]^3)/12 - (25*Xt43*\[Nu]^3)/3 - 
       (4553*\[Delta]*\[Nu]^3)/36 + (38909*Pi^2*\[Delta]*\[Nu]^3)/3072 - (3377*\[Nu]^4)/144 - (533*Pi^2*\[Nu]^4)/96 - 
       (625*\[Delta]*\[Nu]^4)/16 + (55*\[Nu]^5)/2 + (1206544*\[Nu]*Log[2])/9 + (1206544*\[Delta]*\[Nu]*Log[2])/9 - 
       (12819530*\[Nu]^2*Log[2])/27 - (5580266*\[Delta]*\[Nu]^2*Log[2])/27 + (3016360*\[Nu]^3*Log[2])/27 - 
       (1158381*\[Nu]*Log[3])/32 - (1158381*\[Delta]*\[Nu]*Log[3])/32 + (32820795*\[Nu]^2*Log[3])/256 + 
       (14286699*\[Delta]*\[Nu]^2*Log[3])/256 - (1930635*\[Nu]^3*Log[3])/64 - (9765625*\[Nu]*Log[5])/288 - 
       (9765625*\[Delta]*\[Nu]*Log[5])/288 + (830078125*\[Nu]^2*Log[5])/6912 + (361328125*\[Delta]*\[Nu]^2*Log[5])/6912 - 
       (48828125*\[Nu]^3*Log[5])/1728 - (61*\[Nu]*(24 + \[Delta]*(24 - 37*\[Nu]) - 85*\[Nu] + 20*\[Nu]^2)*Log[x])/18 + 
       (61*\[Nu]*(24 + 24*\[Delta] - 85*\[Nu] - 37*\[Delta]*\[Nu] + 20*\[Nu]^2)*Log[\[Iota]])/18)/\[Iota]^3))


(* SO part of the redshift up to N3LO (4.5PN) after solving for the unknowns *)
z1SO = x^(5/2)*((\[Nu]*(-1 + \[Delta] + \[Nu])*\[Chi]1)/\[Iota] + ((1 + \[Delta] - (7*\[Nu])/2 - (3*\[Delta]*\[Nu])/2 + \[Nu]^2)*\[Chi]2)/\[Iota]) + 
 x^(7/2)*(((\[Nu]*(10 + 19*\[Nu] + 28*\[Nu]^2 + 5*\[Delta]*(-2 + 5*\[Nu])))/(8*\[Iota]^2) + 
     (\[Nu]*(14 - 83*\[Nu] + 20*\[Nu]^2 + \[Delta]*(-14 + 25*\[Nu])))/(24*\[Iota]))*\[Chi]1 + 
   ((-10 + 33*\[Nu] - 45*\[Nu]^2 + 28*\[Nu]^3 + \[Delta]*(-10 + 13*\[Nu] - 39*\[Nu]^2))/(8*\[Iota]^2) + 
     (-42 + 179*\[Nu] - 161*\[Nu]^2 + 20*\[Nu]^3 + \[Delta]*(-42 + 95*\[Nu] - 37*\[Nu]^2))/(24*\[Iota]))*\[Chi]2) + 
 x^(9/2)*(((\[Nu]*(-135 - 275*\[Nu] - 181*\[Nu]^2 + 70*\[Nu]^3 + \[Delta]*(135 + 68*\[Nu] + 95*\[Nu]^2)))/(144*\[Iota]) + 
     (\[Nu]*(-960 + (-108224 + 3075*Pi^2)*\[Nu] - 8*(-17704 + 615*Pi^2)*\[Nu]^2 + 23040*\[Nu]^3 + 
        5*\[Delta]*(192 + (27328 - 1353*Pi^2)*\[Nu] + 4032*\[Nu]^2)))/(1536*\[Iota]^3) + 
     (\[Nu]*(-3360 + (39584 - 861*Pi^2)*\[Nu] + 4*(-22984 + 615*Pi^2)*\[Nu]^2 + 21504*\[Nu]^3 + 
        \[Delta]*(3360 + (-86432 + 3075*Pi^2)*\[Nu] + 19680*\[Nu]^2)))/(4608*\[Iota]^2))*\[Chi]1 + 
   ((10080 + 24*(-4918 + 123*Pi^2)*\[Nu] - 85*(-3968 + 123*Pi^2)*\[Nu]^2 + 4*(-37672 + 615*Pi^2)*\[Nu]^3 + 
       21504*\[Nu]^4 + \[Delta]*(10080 + 24*(-4078 + 123*Pi^2)*\[Nu] + (154496 - 4551*Pi^2)*\[Nu]^2 - 31776*\[Nu]^3))/
      (4608*\[Iota]^2) + (960 - 8*(-14944 + 615*Pi^2)*\[Nu] + 5*(-88448 + 3813*Pi^2)*\[Nu]^2 + 
       (89792 - 4920*Pi^2)*\[Nu]^3 + 23040*\[Nu]^4 + \[Delta]*(960 - 8*(-15184 + 615*Pi^2)*\[Nu] + 
         3*(-65792 + 3075*Pi^2)*\[Nu]^2 - 31680*\[Nu]^3))/(1536*\[Iota]^3) + 
     (-810 + 2379*\[Nu] - 490*\[Nu]^2 - 992*\[Nu]^3 + 140*\[Nu]^4 + \[Delta]*(-810 + 759*\[Nu] + 308*\[Nu]^2 - 280*\[Nu]^3))/
      (288*\[Iota]))*\[Chi]2) + 
 x^(11/2)*(\[Chi]1*((-259*\[Iota]*(85 + 5*\[Delta] - 8*\[Nu])*\[Nu]^2)/34560 - (\[Nu]^2*(-39008 + 12476*\[Delta] + 11923*\[Nu]))/2880 - 
     (\[Nu]*(140 + 71*\[Nu] - 332*\[Nu]^2 + 52*\[Nu]^3 + 4*\[Delta]*(-35 - 30*\[Nu] + 17*\[Nu]^2)))/(24*\[Iota]^(3/2)) + 
     (\[Nu]*(-110700 - 8820*\[Nu]^3 + 6480*\[Nu]^4 + 3*\[Delta]*(36900 + 6900*\[Nu]^2 + 3060*\[Nu]^3 + 
          \[Nu]*(558906 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5])) + 
        3*\[Nu]*(-649894 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]) + 
        4*\[Nu]^2*(348391 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5])))/(34560*\[Iota]) + 
     (\[Nu]*(-1382400 + 1382400*\[Delta] + 5542123520*\[Nu] - 731136000*EulerGamma*\[Nu] - 60150675*Pi^2*\[Nu] - 
        12161927168*\[Delta]*\[Nu] + 1608499200*EulerGamma*\[Delta]*\[Nu] + 202367325*Pi^2*\[Delta]*\[Nu] - 7388218880*\[Nu]^2 + 
        1169817600*EulerGamma*\[Nu]^2 + 3106200*Pi^2*\[Nu]^2 + 2981145600*\[Delta]*\[Nu]^2 - 124869600*Pi^2*\[Delta]*\[Nu]^2 + 
        3314880000*\[Nu]^3 - 109814400*Pi^2*\[Nu]^3 + 265075200*\[Delta]*\[Nu]^3 + 305510400*\[Nu]^4 + 
        164464312320*\[Nu]*Log[2] - 361821487104*\[Delta]*\[Nu]*Log[2] - 263142899712*\[Nu]^2*Log[2] - 
        42786817920*\[Nu]*Log[3] + 94130999424*\[Delta]*\[Nu]*Log[3] + 68458908672*\[Nu]^2*Log[3] - 
        43750000000*\[Nu]*Log[5] + 96250000000*\[Delta]*\[Nu]*Log[5] + 70000000000*\[Nu]^2*Log[5] + 
        73113600*\[Nu]*(-5 + 11*\[Delta] + 8*\[Nu])*Log[x] - 73113600*\[Nu]*(-5 + 11*\[Delta] + 8*\[Nu])*Log[\[Iota]]))/
      (4423680*\[Iota]^4) + (\[Nu]*(7257600 - 7257600*\[Delta] + 504825088*\[Nu] + 1818624*EulerGamma*\[Nu] + 
        1133985*Pi^2*\[Nu] - 1830049024*\[Delta]*\[Nu] + 30916608*EulerGamma*\[Delta]*\[Nu] - 2235855*Pi^2*\[Delta]*\[Nu] - 
        1464781312*\[Nu]^2 + 29097984*EulerGamma*\[Nu]^2 - 10698480*Pi^2*\[Nu]^2 - 61227520*\[Delta]*\[Nu]^2 + 
        2991360*Pi^2*\[Delta]*\[Nu]^2 - 55101440*\[Nu]^3 + 2204160*Pi^2*\[Nu]^3 + 15974400*\[Delta]*\[Nu]^3 + 17203200*\[Nu]^4 - 
        15552528384*\[Nu]*Log[2] - 264392982528*\[Delta]*\[Nu]*Log[2] - 248840454144*\[Nu]^2*Log[2] + 
        4393035648*\[Nu]*Log[3] + 74681606016*\[Delta]*\[Nu]*Log[3] + 70288570368*\[Nu]^2*Log[3] + 3750000000*\[Nu]*Log[5] + 
        63750000000*\[Delta]*\[Nu]*Log[5] + 60000000000*\[Nu]^2*Log[5] + 909312*\[Nu]*(1 + 17*\[Delta] + 16*\[Nu])*Log[x] - 
        909312*\[Nu]*(1 + 17*\[Delta] + 16*\[Nu])*Log[\[Iota]]))/(4423680*\[Iota]^2) + 
     (\[Nu]*(-1843200 + 1843200*\[Delta] - 1005544256*\[Nu] + 104939520*EulerGamma*\[Nu] - 11710515*Pi^2*\[Nu] + 
        3476661440*\[Delta]*\[Nu] - 374784000*EulerGamma*\[Delta]*\[Nu] + 14733165*Pi^2*\[Delta]*\[Nu] + 1838978560*\[Nu]^2 - 
        299827200*EulerGamma*\[Nu]^2 + 60136980*Pi^2*\[Nu]^2 + 255129600*\[Delta]*\[Nu]^2 - 21106800*Pi^2*\[Delta]*\[Nu]^2 + 
        101575680*\[Nu]^3 - 12280320*Pi^2*\[Nu]^3 + 53222400*\[Delta]*\[Nu]^3 + 60825600*\[Nu]^4 - 86485073920*\[Nu]*Log[2] + 
        308875264000*\[Delta]*\[Nu]*Log[2] + 247100211200*\[Nu]^2*Log[2] + 23352960960*\[Nu]*Log[3] - 
        83403432000*\[Delta]*\[Nu]*Log[3] - 66722745600*\[Nu]^2*Log[3] + 21875000000*\[Nu]*Log[5] - 
        78125000000*\[Delta]*\[Nu]*Log[5] - 62500000000*\[Nu]^2*Log[5] - 7495680*\[Nu]*(-7 + 25*\[Delta] + 20*\[Nu])*Log[x] + 
        7495680*\[Nu]*(-7 + 25*\[Delta] + 20*\[Nu])*Log[\[Iota]]))/(2211840*\[Iota]^3)) + 
   \[Chi]2*((259*\[Iota]*\[Nu]*(-24 + 65*\[Nu] + 8*\[Nu]^2 + \[Delta]*(-24 + 17*\[Nu])))/34560 + 
     (\[Nu]*(1896 + 7736*\[Nu] - 11923*\[Nu]^2 + 8*\[Delta]*(237 + 1441*\[Nu])))/2880 + 
     (-210 + 853*\[Nu] - 1151*\[Nu]^2 + 584*\[Nu]^3 - 52*\[Nu]^4 + \[Delta]*(-210 + 433*\[Nu] - 480*\[Nu]^2 + 104*\[Nu]^3))/
      (24*\[Iota]^(3/2)) + (-110700 - 40140*\[Nu]^4 + 6480*\[Nu]^5 - \[Delta]*(110700 + 5040*\[Nu]^3 + 13500*\[Nu]^4 - 
         2*\[Nu]*(515629 + 169841664*Log[2] - 50379732*Log[3] - 39062500*Log[5]) + 
         7*\[Nu]^2*(305266 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5])) + 
       2*\[Nu]*(626329 + 169841664*Log[2] - 50379732*Log[3] - 39062500*Log[5]) + 
       4*\[Nu]^3*(335836 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]) + 
       \[Nu]^2*(-4245278 - 976589568*Log[2] + 289683459*Log[3] + 224609375*Log[5]))/(34560*\[Iota]) + 
     (5/16 + (5*\[Delta])/16 - (8513009*\[Nu])/4320 + (2380*EulerGamma*\[Nu])/9 + (1093825*Pi^2*\[Nu])/36864 - 
       (8510309*\[Delta]*\[Nu])/4320 + (2380*EulerGamma*\[Delta]*\[Nu])/9 + (1093825*Pi^2*\[Delta]*\[Nu])/36864 + 
       (33924067*\[Nu]^2)/4320 - (18445*EulerGamma*\[Nu]^2)/18 - (35258215*Pi^2*\[Nu]^2)/294912 + 
       (1878461*\[Delta]*\[Nu]^2)/480 - (2975*EulerGamma*\[Delta]*\[Nu]^2)/6 - (5919005*Pi^2*\[Delta]*\[Nu]^2)/98304 - 
       (1452677*\[Nu]^3)/432 + (2380*EulerGamma*\[Nu]^3)/9 + (2564605*Pi^2*\[Nu]^3)/36864 - (195575*\[Delta]*\[Nu]^3)/192 + 
       (41615*Pi^2*\[Delta]*\[Nu]^3)/1024 + (114235*\[Nu]^4)/192 - (6355*Pi^2*\[Nu]^4)/256 - (6045*\[Delta]*\[Nu]^4)/64 + 
       (1105*\[Nu]^5)/16 - (892276*\[Nu]*Log[2])/15 - (892276*\[Delta]*\[Nu]*Log[2])/15 + (6915139*\[Nu]^2*Log[2])/30 + 
       (223069*\[Delta]*\[Nu]^2*Log[2])/2 - (892276*\[Nu]^3*Log[2])/15 + (2476089*\[Nu]*Log[3])/160 + 
       (2476089*\[Delta]*\[Nu]*Log[3])/160 - (76758759*\[Nu]^2*Log[3])/1280 - (7428267*\[Delta]*\[Nu]^2*Log[3])/256 + 
       (2476089*\[Nu]^3*Log[3])/160 + (13671875*\[Nu]*Log[5])/864 + (13671875*\[Delta]*\[Nu]*Log[5])/864 - 
       (423828125*\[Nu]^2*Log[5])/6912 - (68359375*\[Delta]*\[Nu]^2*Log[5])/2304 + (13671875*\[Nu]^3*Log[5])/864 + 
       (595*\[Nu]*(8 + \[Delta]*(8 - 15*\[Nu]) - 31*\[Nu] + 8*\[Nu]^2)*Log[x])/36 - 
       (595*\[Nu]*(8 + 8*\[Delta] - 31*\[Nu] - 15*\[Delta]*\[Nu] + 8*\[Nu]^2)*Log[\[Iota]])/36)/\[Iota]^4 + 
     (315/64 + (315*\[Delta])/64 - (2691511*\[Nu])/5760 + (148*EulerGamma*\[Nu])/15 - (14041*Pi^2*\[Nu])/12288 - 
       (2634811*\[Delta]*\[Nu])/5760 + (148*EulerGamma*\[Delta]*\[Nu])/15 - (14041*Pi^2*\[Delta]*\[Nu])/12288 + 
       (26255659*\[Nu]^2)/17280 - (2849*EulerGamma*\[Nu]^2)/90 + (1539005*Pi^2*\[Nu]^2)/294912 + 
       (10503493*\[Delta]*\[Nu]^2)/17280 - (1073*EulerGamma*\[Delta]*\[Nu]^2)/90 + (865037*Pi^2*\[Delta]*\[Nu]^2)/294912 - 
       (2425661*\[Nu]^3)/8640 + (296*EulerGamma*\[Nu]^3)/45 - (9545*Pi^2*\[Nu]^3)/2048 + (42547*\[Delta]*\[Nu]^3)/1728 - 
       (287*Pi^2*\[Delta]*\[Nu]^3)/288 - (10421*\[Nu]^4)/432 + (287*Pi^2*\[Nu]^4)/576 - (107*\[Delta]*\[Nu]^4)/18 + (35*\[Nu]^5)/9 - 
       (1265668*\[Nu]*Log[2])/15 - (1265668*\[Delta]*\[Nu]*Log[2])/15 + (24364109*\[Nu]^2*Log[2])/90 + 
       (9176093*\[Delta]*\[Nu]^2*Log[2])/90 - (2531336*\[Nu]^3*Log[2])/45 + (3813399*\[Nu]*Log[3])/160 + 
       (3813399*\[Delta]*\[Nu]*Log[3])/160 - (97877241*\[Nu]^2*Log[3])/1280 - (36862857*\[Delta]*\[Nu]^2*Log[3])/1280 + 
       (1271133*\[Nu]^3*Log[3])/80 + (1953125*\[Nu]*Log[5])/96 + (1953125*\[Delta]*\[Nu]*Log[5])/96 - 
       (150390625*\[Nu]^2*Log[5])/2304 - (56640625*\[Delta]*\[Nu]^2*Log[5])/2304 + (1953125*\[Nu]^3*Log[5])/144 + 
       (37*\[Nu]*(24 + \[Delta]*(24 - 29*\[Nu]) - 77*\[Nu] + 16*\[Nu]^2)*Log[x])/180 - 
       (37*\[Nu]*(24 + 24*\[Delta] - 77*\[Nu] - 29*\[Delta]*\[Nu] + 16*\[Nu]^2)*Log[\[Iota]])/180)/\[Iota]^2 + 
     (5/2 + (5*\[Delta])/2 + (3935509*\[Nu])/2880 - (488*EulerGamma*\[Nu])/3 + (55091*Pi^2*\[Nu])/6144 + 
       (3949909*\[Delta]*\[Nu])/2880 - (488*EulerGamma*\[Delta]*\[Nu])/3 + (55091*Pi^2*\[Delta]*\[Nu])/6144 - (32597467*\[Nu]^2)/6912 + 
       (5185*EulerGamma*\[Nu]^2)/9 - (6948359*Pi^2*\[Nu]^2)/147456 - (67951919*\[Delta]*\[Nu]^2)/34560 + 
       (2257*EulerGamma*\[Delta]*\[Nu]^2)/9 - (4303991*Pi^2*\[Delta]*\[Nu]^2)/147456 + (476107*\[Nu]^3)/864 - 
       (1220*EulerGamma*\[Nu]^3)/9 + (1941019*Pi^2*\[Nu]^3)/36864 - (4553*\[Delta]*\[Nu]^3)/36 + 
       (38909*Pi^2*\[Delta]*\[Nu]^3)/3072 - (3377*\[Nu]^4)/144 - (533*Pi^2*\[Nu]^4)/96 - (625*\[Delta]*\[Nu]^4)/16 + (55*\[Nu]^5)/2 + 
       (1206544*\[Nu]*Log[2])/9 + (1206544*\[Delta]*\[Nu]*Log[2])/9 - (12819530*\[Nu]^2*Log[2])/27 - 
       (5580266*\[Delta]*\[Nu]^2*Log[2])/27 + (3016360*\[Nu]^3*Log[2])/27 - (1158381*\[Nu]*Log[3])/32 - 
       (1158381*\[Delta]*\[Nu]*Log[3])/32 + (32820795*\[Nu]^2*Log[3])/256 + (14286699*\[Delta]*\[Nu]^2*Log[3])/256 - 
       (1930635*\[Nu]^3*Log[3])/64 - (9765625*\[Nu]*Log[5])/288 - (9765625*\[Delta]*\[Nu]*Log[5])/288 + 
       (830078125*\[Nu]^2*Log[5])/6912 + (361328125*\[Delta]*\[Nu]^2*Log[5])/6912 - (48828125*\[Nu]^3*Log[5])/1728 - 
       (61*\[Nu]*(24 + \[Delta]*(24 - 37*\[Nu]) - 85*\[Nu] + 20*\[Nu]^2)*Log[x])/18 + 
       (61*\[Nu]*(24 + 24*\[Delta] - 85*\[Nu] - 37*\[Delta]*\[Nu] + 20*\[Nu]^2)*Log[\[Iota]])/18)/\[Iota]^3))


(* zero-spin part of the spin precession invariant up to N3LO *)
\[Psi]1SOUnk = (x*(3 + 3*\[Delta] + 2*\[Nu]))/(4*\[Iota]) + x^2*((-18 + 6*\[Delta]*(-3 + \[Nu]) + 22*\[Nu] + 7*\[Nu]^2)/(8*\[Iota]^2) + 
   (-9 - 32*\[Nu] + 4*\[Nu]^2 + \[Delta]*(-9 + 6*\[Nu]))/(16*\[Iota])) + 
 x^3*((-225 - 558*\[Nu] - 58*\[Nu]^2 + 20*\[Nu]^3 + 3*\[Delta]*(-75 + 24*\[Nu] + 10*\[Nu]^2))/(192*\[Iota]) + 
   (1800 + 9*(41*Pi^2 + 32*(-72 + Xt32))*\[Nu] + (-7456 + 246*Pi^2 + 576*Xb32 - 576*Xt32)*\[Nu]^2 + 1344*\[Nu]^3 + 
     3*\[Delta]*(600 + (-7952 + 123*Pi^2 + 96*Xt32)*\[Nu] + 384*\[Nu]^2))/(1536*\[Iota]^2) + 
   (10368 - 3*(-12496 + 615*Pi^2 + 160*Xt32)*\[Nu] + (40448 - 1230*Pi^2 - 960*Xb32 + 960*Xt32)*\[Nu]^2 + 
     3840*\[Nu]^3 + 3*\[Delta]*(3456 + (18768 - 615*Pi^2 - 160*Xt32)*\[Nu] + 960*\[Nu]^2))/(1536*\[Iota]^3)) + 
 x^4*((-329*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu]))/240 + (259*\[Iota]*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu]))/3840 - 
   ((-5 + 2*\[Nu])*(-9 - 32*\[Nu] + 4*\[Nu]^2 + \[Delta]*(-9 + 6*\[Nu])))/(16*\[Iota]^(3/2)) + 
   (-66825 - 720*\[Nu]^3 + 1080*\[Nu]^4 + 3*\[Delta]*(-22275 + 2430*\[Nu]^2 + 540*\[Nu]^3 + 
       \[Nu]*(317146 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5])) + 
     3*\[Nu]*(287896 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]) + 
     2*\[Nu]^2*(304591 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]))/(34560*\[Iota]) + 
   (-81/4 - (81*\[Delta])/4 - (3962101*\[Nu])/5760 + (595*EulerGamma*\[Nu])/6 + (1029145*Pi^2*\[Nu])/98304 + 
     (445*Xt32*\[Nu])/64 + (35*Xt33*\[Nu])/16 - (35*Xt43*\[Nu])/24 - (4198981*\[Delta]*\[Nu])/5760 + 
     (595*EulerGamma*\[Delta]*\[Nu])/6 + (1029145*Pi^2*\[Delta]*\[Nu])/98304 + (445*Xt32*\[Delta]*\[Nu])/64 + (35*Xt33*\[Delta]*\[Nu])/16 - 
     (35*Xt43*\[Delta]*\[Nu])/24 - (1162621*\[Nu]^2)/8640 + (595*EulerGamma*\[Nu]^2)/9 - (171335*Pi^2*\[Nu]^2)/147456 + 
     (445*Xb32*\[Nu]^2)/32 + (35*Xb33*\[Nu]^2)/8 - (35*Xb43*\[Nu]^2)/12 - (485*Xt32*\[Nu]^2)/32 - (35*Xt33*\[Nu]^2)/8 + 
     (35*Xt43*\[Nu]^2)/12 + (7525*\[Delta]*\[Nu]^2)/48 - (2255*Pi^2*\[Delta]*\[Nu]^2)/512 - (5*Xt32*\[Delta]*\[Nu]^2)/4 + 
     (38845*\[Nu]^3)/288 - (6355*Pi^2*\[Nu]^3)/1536 - (5*Xb32*\[Nu]^3)/2 + (5*Xt32*\[Nu]^3)/2 + (195*\[Delta]*\[Nu]^3)/32 + 
     (1105*\[Nu]^4)/128 - (223069*\[Nu]*Log[2])/10 - (223069*\[Delta]*\[Nu]*Log[2])/10 - (223069*\[Nu]^2*Log[2])/15 + 
     (7428267*\[Nu]*Log[3])/1280 + (7428267*\[Delta]*\[Nu]*Log[3])/1280 + (2476089*\[Nu]^2*Log[3])/640 + 
     (13671875*\[Nu]*Log[5])/2304 + (13671875*\[Delta]*\[Nu]*Log[5])/2304 + (13671875*\[Nu]^2*Log[5])/3456 + 
     (595*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[Sqrt[x]])/18 - (595*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[\[Iota]])/36)/\[Iota]^4 + 
   (315/128 + (315*\[Delta])/128 - (171071*\[Nu])/960 + (37*EulerGamma*\[Nu])/10 - (19825*Pi^2*\[Nu])/32768 + 
     (9*Xt32*\[Nu])/16 - (Xt43*\[Nu])/8 - (43949*\[Delta]*\[Nu])/240 + (37*EulerGamma*\[Delta]*\[Nu])/10 - 
     (19825*Pi^2*\[Delta]*\[Nu])/32768 + (9*Xt32*\[Delta]*\[Nu])/16 - (Xt43*\[Delta]*\[Nu])/8 - (716249*\[Nu]^2)/5760 + 
     (37*EulerGamma*\[Nu]^2)/15 - (11953*Pi^2*\[Nu]^2)/49152 + (9*Xb32*\[Nu]^2)/8 - (Xb43*\[Nu]^2)/4 - Xt32*\[Nu]^2 + 
     (Xt43*\[Nu]^2)/4 - (889*\[Delta]*\[Nu]^2)/96 + (41*Pi^2*\[Delta]*\[Nu]^2)/256 + (Xt32*\[Delta]*\[Nu]^2)/8 - (587*\[Nu]^3)/288 + 
     (41*Pi^2*\[Nu]^3)/384 + (Xb32*\[Nu]^3)/4 - (Xt32*\[Nu]^3)/4 + (\[Delta]*\[Nu]^3)/2 + (7*\[Nu]^4)/12 - 
     (316417*\[Nu]*Log[2])/10 - (316417*\[Delta]*\[Nu]*Log[2])/10 - (316417*\[Nu]^2*Log[2])/15 + 
     (11440197*\[Nu]*Log[3])/1280 + (11440197*\[Delta]*\[Nu]*Log[3])/1280 + (3813399*\[Nu]^2*Log[3])/640 + 
     (1953125*\[Nu]*Log[5])/256 + (1953125*\[Delta]*\[Nu]*Log[5])/256 + (1953125*\[Nu]^2*Log[5])/384 + 
     (37*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[Sqrt[x]])/30 - (37*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[\[Iota]])/60)/\[Iota]^2 + 
   (-45/32 + (1691297*\[Nu])/3840 - 61*EulerGamma*\[Nu] + (89915*Pi^2*\[Nu])/16384 - (275*Xt32*\[Nu])/64 - 
     (25*Xt33*\[Nu])/16 + (5*Xt43*\[Nu])/4 + (1325717*\[Nu]^2)/5760 - (122*EulerGamma*\[Nu]^2)/3 + 
     (19067*Pi^2*\[Nu]^2)/24576 - (275*Xb32*\[Nu]^2)/32 - (25*Xb33*\[Nu]^2)/8 + (5*Xb43*\[Nu]^2)/2 + 
     (275*Xt32*\[Nu]^2)/32 + (25*Xt33*\[Nu]^2)/8 - (5*Xt43*\[Nu]^2)/2 + (613*\[Nu]^3)/48 - (533*Pi^2*\[Nu]^3)/512 + 
     (15*\[Nu]^4)/4 + (150818*\[Nu]*Log[2])/3 + (301636*\[Nu]^2*Log[2])/9 - (3475143*\[Nu]*Log[3])/256 - 
     (1158381*\[Nu]^2*Log[3])/128 - (9765625*\[Nu]*Log[5])/768 - (9765625*\[Nu]^2*Log[5])/1152 - 
     (61*\[Nu]*(3 + 2*\[Nu])*Log[Sqrt[x]])/3 + (61*\[Nu]*(3 + 2*\[Nu])*Log[\[Iota]])/6 + 
     \[Delta]*(-45/32 + (1661297*\[Nu])/3840 - 61*EulerGamma*\[Nu] + (89915*Pi^2*\[Nu])/16384 - (275*Xt32*\[Nu])/64 - 
       (25*Xt33*\[Nu])/16 + (5*Xt43*\[Nu])/4 + (383*\[Nu]^2)/16 - (123*Pi^2*\[Nu]^2)/64 + (45*\[Nu]^3)/16 + 
       (150818*\[Nu]*Log[2])/3 - (3475143*\[Nu]*Log[3])/256 - (9765625*\[Nu]*Log[5])/768 - 61*\[Nu]*Log[Sqrt[x]] + 
       (61*\[Nu]*Log[\[Iota]])/2))/\[Iota]^3)


(* zero-spin part of the spin precession invariant up to N3LO after solving for the unknowns *)
\[Psi]1SO = (x*(3 + 3*\[Delta] + 2*\[Nu]))/(4*\[Iota]) + x^2*((-18 + 6*\[Delta]*(-3 + \[Nu]) + 22*\[Nu] + 7*\[Nu]^2)/(8*\[Iota]^2) + 
   (-9 - 32*\[Nu] + 4*\[Nu]^2 + \[Delta]*(-9 + 6*\[Nu]))/(16*\[Iota])) + 
 x^3*((-225 - 558*\[Nu] - 58*\[Nu]^2 + 20*\[Nu]^3 + 3*\[Delta]*(-75 + 24*\[Nu] + 10*\[Nu]^2))/(192*\[Iota]) + 
   (1800 + 9*(-752 + 41*Pi^2)*\[Nu] + (-7456 + 246*Pi^2)*\[Nu]^2 + 1344*\[Nu]^3 + 
     3*\[Delta]*(600 + (-3296 + 123*Pi^2)*\[Nu] + 384*\[Nu]^2))/(1536*\[Iota]^2) + 
   (10368 - 3*(-4736 + 615*Pi^2)*\[Nu] + (40448 - 1230*Pi^2)*\[Nu]^2 + 3840*\[Nu]^3 + 
     3*\[Delta]*(3456 + (11008 - 615*Pi^2)*\[Nu] + 960*\[Nu]^2))/(1536*\[Iota]^3)) + 
 x^4*((-329*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu]))/240 + (259*\[Iota]*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu]))/3840 + 
   ((5 - 2*\[Nu])*(-9 - 32*\[Nu] + 4*\[Nu]^2 + \[Delta]*(-9 + 6*\[Nu])))/(16*\[Iota]^(3/2)) + 
   (-66825 - 720*\[Nu]^3 + 1080*\[Nu]^4 + 3*\[Delta]*(-22275 + 2430*\[Nu]^2 + 540*\[Nu]^3 + 
       \[Nu]*(317146 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5])) + 
     3*\[Nu]*(287896 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]) + 
     2*\[Nu]^2*(304591 + 42460416*Log[2] - 12594933*Log[3] - 9765625*Log[5]))/(34560*\[Iota]) + 
   (-81/4 - (81*\[Delta])/4 - (1089769*\[Nu])/1440 + (595*EulerGamma*\[Nu])/6 + (1580185*Pi^2*\[Nu])/98304 - 
     (1148989*\[Delta]*\[Nu])/1440 + (595*EulerGamma*\[Delta]*\[Nu])/6 + (1580185*Pi^2*\[Delta]*\[Nu])/98304 - (1071323*\[Nu]^2)/4320 + 
     (595*EulerGamma*\[Nu]^2)/9 - (1014695*Pi^2*\[Nu]^2)/147456 + (4615*\[Delta]*\[Nu]^2)/48 - (2255*Pi^2*\[Delta]*\[Nu]^2)/512 + 
     (38845*\[Nu]^3)/288 - (6355*Pi^2*\[Nu]^3)/1536 + (195*\[Delta]*\[Nu]^3)/32 + (1105*\[Nu]^4)/128 - 
     (223069*\[Nu]*Log[2])/10 - (223069*\[Delta]*\[Nu]*Log[2])/10 - (223069*\[Nu]^2*Log[2])/15 + 
     (7428267*\[Nu]*Log[3])/1280 + (7428267*\[Delta]*\[Nu]*Log[3])/1280 + (2476089*\[Nu]^2*Log[3])/640 + 
     (13671875*\[Nu]*Log[5])/2304 + (13671875*\[Delta]*\[Nu]*Log[5])/2304 + (13671875*\[Nu]^2*Log[5])/3456 + 
     (595*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[x])/36 - (595*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[\[Iota]])/36)/\[Iota]^4 + 
   (315/128 + (315*\[Delta])/128 - (93133*\[Nu])/480 + (37*EulerGamma*\[Nu])/10 - (4081*Pi^2*\[Nu])/32768 - 
     (190991*\[Delta]*\[Nu])/960 + (37*EulerGamma*\[Delta]*\[Nu])/10 - (4081*Pi^2*\[Delta]*\[Nu])/32768 - (707399*\[Nu]^2)/5760 + 
     (37*EulerGamma*\[Nu]^2)/15 - (36049*Pi^2*\[Nu]^2)/49152 - (307*\[Delta]*\[Nu]^2)/96 + (41*Pi^2*\[Delta]*\[Nu]^2)/256 - 
     (587*\[Nu]^3)/288 + (41*Pi^2*\[Nu]^3)/384 + (\[Delta]*\[Nu]^3)/2 + (7*\[Nu]^4)/12 - (316417*\[Nu]*Log[2])/10 - 
     (316417*\[Delta]*\[Nu]*Log[2])/10 - (316417*\[Nu]^2*Log[2])/15 + (11440197*\[Nu]*Log[3])/1280 + 
     (11440197*\[Delta]*\[Nu]*Log[3])/1280 + (3813399*\[Nu]^2*Log[3])/640 + (1953125*\[Nu]*Log[5])/256 + 
     (1953125*\[Delta]*\[Nu]*Log[5])/256 + (1953125*\[Nu]^2*Log[5])/384 + (37*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[x])/60 - 
     (37*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[\[Iota]])/60)/\[Iota]^2 + (-45/32 - (45*\[Delta])/32 + (2280947*\[Nu])/3840 - 
     61*EulerGamma*\[Nu] + (11195*Pi^2*\[Nu])/16384 + (2250947*\[Delta]*\[Nu])/3840 - 61*EulerGamma*\[Delta]*\[Nu] + 
     (11195*Pi^2*\[Delta]*\[Nu])/16384 + (1586417*\[Nu]^2)/5760 - (122*EulerGamma*\[Nu]^2)/3 + (139547*Pi^2*\[Nu]^2)/24576 + 
     (383*\[Delta]*\[Nu]^2)/16 - (123*Pi^2*\[Delta]*\[Nu]^2)/64 + (613*\[Nu]^3)/48 - (533*Pi^2*\[Nu]^3)/512 + (45*\[Delta]*\[Nu]^3)/16 + 
     (15*\[Nu]^4)/4 + (150818*\[Nu]*Log[2])/3 + (150818*\[Delta]*\[Nu]*Log[2])/3 + (301636*\[Nu]^2*Log[2])/9 - 
     (3475143*\[Nu]*Log[3])/256 - (3475143*\[Delta]*\[Nu]*Log[3])/256 - (1158381*\[Nu]^2*Log[3])/128 - 
     (9765625*\[Nu]*Log[5])/768 - (9765625*\[Delta]*\[Nu]*Log[5])/768 - (9765625*\[Nu]^2*Log[5])/1152 - 
     (61*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[x])/6 + (61*\[Nu]*(3 + 3*\[Delta] + 2*\[Nu])*Log[\[Iota]])/6)/\[Iota]^3)


(* linear-in-\[Chi]2 part of the spin precession invariant up to N3LO *)
\[Psi]1SSUnk = x^(3/2)*(-(\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*\[Chi]1)/(12*\[Iota]^(3/2)) + ((1 + \[Delta] - 2*\[Nu])*(6 + \[Nu])*\[Chi]2)/(12*\[Iota]^(3/2))) + 
 x^(5/2)*(((\[Nu]*(19 + \[Delta]*(179 - 42*\[Nu]) + 256*\[Nu] - 12*\[Nu]^2))/(96*\[Iota]^(3/2)) - 
     (\[Nu]*(1079 - 356*\[Nu] + 92*\[Nu]^2 + \[Delta]*(343 + 250*\[Nu])))/(96*\[Iota]^(5/2)))*\[Chi]1 + 
   (((1 + \[Delta] - 2*\[Nu])*(90 + 13*\[Nu] + 6*\[Nu]^2))/(96*\[Iota]^(3/2)) + ((1 + \[Delta] - 2*\[Nu])*(-270 + 283*\[Nu] + 46*\[Nu]^2))/
      (96*\[Iota]^(5/2)))*\[Chi]2) + 
 x^(7/2)*(((\[Nu]*(60490 + (224596 - 15375*Pi^2)*\[Nu] + 2*(-7964 + 615*Pi^2)*\[Nu]^2 - 5104*\[Nu]^3 + 
        \[Delta]*(50954 + 21*(-4632 + 205*Pi^2)*\[Nu] - 12296*\[Nu]^2)))/(1024*\[Iota]^(7/2)) + 
     (\[Nu]*(15165 - 17278*\[Nu] + 7316*\[Nu]^2 - 312*\[Nu]^3 + \[Delta]*(13725 + 8332*\[Nu] - 1092*\[Nu]^2)))/(4608*\[Iota]^(3/2)) - 
     (\[Nu]*(-3012 + (170504 - 21525*Pi^2)*\[Nu] + 2*(-61640 + 861*Pi^2)*\[Nu]^2 + 11040*\[Nu]^3 + 
        \[Delta]*(185532 + (-82112 + 6027*Pi^2)*\[Nu] + 30000*\[Nu]^2)))/(9216*\[Iota]^(5/2)))*\[Chi]1 + 
   (((1 + \[Delta] - 2*\[Nu])*(12510 + 2601*\[Nu] + 836*\[Nu]^2 + 156*\[Nu]^3))/(4608*\[Iota]^(3/2)) + 
     ((1 + \[Delta] - 2*\[Nu])*(12780 + (91634 - 6150*Pi^2 - 240*Xx32)*\[Nu] + (30488 - 615*Pi^2)*\[Nu]^2 + 2552*\[Nu]^3))/
      (1024*\[Iota]^(7/2)) + ((1 + \[Delta] - 2*\[Nu])*(-39672 + 18*(-6734 + 451*Pi^2 + 72*Xx32)*\[Nu] + 
        (-11072 + 861*Pi^2)*\[Nu]^2 + 5520*\[Nu]^3))/(9216*\[Iota]^(5/2)))*\[Chi]2) + 
 x^(9/2)*(\[Chi]1*((6531*\[Nu]^2*(-25 + 7*\[Delta] + 2*\[Nu]))/(5120*Sqrt[\[Iota]]) - (259*Sqrt[\[Iota]]*\[Nu]^2*(-25 + 7*\[Delta] + 2*\[Nu]))/
      9216 + (\[Nu]*(240 - 9*\[Nu] - 80*\[Nu]^2 + 4*\[Nu]^3 + \[Delta]*(48 - 57*\[Nu] + 14*\[Nu]^2)))/(24*\[Iota]^2) + 
     (\[Nu]*(4217049 + 200880*\[Nu]^3 - 9072*\[Nu]^4 + 4*\[Nu]*(20254517 + 2123020800*Log[2] - 629746650*Log[3] - 
          488281250*Log[5]) - 8*\[Nu]^2*(835565 + 84920832*Log[2] - 25189866*Log[3] - 19531250*Log[5]) + 
        \[Delta]*(1110969 + 94932*\[Nu]^2 - 31752*\[Nu]^3 + \[Nu]*(-23906282 - 2377783296*Log[2] + 705316248*Log[3] + 
            546875000*Log[5]))))/(331776*\[Iota]^(3/2)) - 
     (\[Nu]*(8293810320 + 9754246800*\[Delta] + 287030500160*\[Nu] - 40212480000*EulerGamma*\[Nu] - 6216012525*Pi^2*\[Nu] - 
        62868415136*\[Delta]*\[Nu] + 11259494400*EulerGamma*\[Delta]*\[Nu] - 32693325*Pi^2*\[Delta]*\[Nu] - 47618333056*\[Nu]^2 + 
        3216998400*EulerGamma*\[Nu]^2 + 1847996250*Pi^2*\[Nu]^2 + 19345715520*\[Delta]*\[Nu]^2 - 836154000*Pi^2*\[Delta]*\[Nu]^2 + 
        5883386880*\[Nu]^3 - 289000800*Pi^2*\[Nu]^3 + 1517443200*\[Delta]*\[Nu]^3 + 676166400*\[Nu]^4 + 
        9045537177600*\[Nu]*Log[2] - 2532750409728*\[Delta]*\[Nu]*Log[2] - 723642974208*\[Nu]^2*Log[2] - 
        2353274985600*\[Nu]*Log[3] + 658916995968*\[Delta]*\[Nu]*Log[3] + 188261998848*\[Nu]^2*Log[3] - 
        2406250000000*\[Nu]*Log[5] + 673750000000*\[Delta]*\[Nu]*Log[5] + 192500000000*\[Nu]^2*Log[5] + 
        804249600*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[x] - 804249600*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[\[Iota]]))/
      (26542080*\[Iota]^(9/2)) - (\[Nu]*(97966800 + 388616400*\[Delta] + 16718531200*\[Nu] - 318259200*EulerGamma*\[Nu] + 
        20876505*Pi^2*\[Nu] - 4821848800*\[Delta]*\[Nu] + 89112576*EulerGamma*\[Delta]*\[Nu] - 27775815*Pi^2*\[Delta]*\[Nu] - 
        847511040*\[Nu]^2 + 25460736*EulerGamma*\[Nu]^2 - 33404850*Pi^2*\[Nu]^2 - 159058880*\[Delta]*\[Nu]^2 + 
        5303760*Pi^2*\[Delta]*\[Nu]^2 - 119787520*\[Nu]^3 + 1515360*Pi^2*\[Nu]^3 + 22800000*\[Delta]*\[Nu]^3 + 8390400*\[Nu]^4 + 
        2721692467200*\[Nu]*Log[2] - 762073890816*\[Delta]*\[Nu]*Log[2] - 217735397376*\[Nu]^2*Log[2] - 
        768781238400*\[Nu]*Log[3] + 215258746752*\[Delta]*\[Nu]*Log[3] + 61502499072*\[Nu]^2*Log[3] - 
        656250000000*\[Nu]*Log[5] + 183750000000*\[Delta]*\[Nu]*Log[5] + 52500000000*\[Nu]^2*Log[5] + 
        6365184*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[x] - 6365184*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[\[Iota]]))/
      (8847360*\[Iota]^(5/2)) - (\[Nu]*(7737000 - 209434200*\[Delta] - 9792165440*\[Nu] + 1124352000*EulerGamma*\[Nu] - 
        16673415*Pi^2*\[Nu] + 2308523408*\[Delta]*\[Nu] - 314818560*EulerGamma*\[Delta]*\[Nu] + 46571865*Pi^2*\[Delta]*\[Nu] - 
        279143552*\[Nu]^2 - 89948160*EulerGamma*\[Nu]^2 + 61290030*Pi^2*\[Nu]^2 + 173102880*\[Delta]*\[Nu]^2 - 
        8413200*Pi^2*\[Delta]*\[Nu]^2 - 34135680*\[Nu]^3 - 1948320*Pi^2*\[Nu]^3 + 30985920*\[Delta]*\[Nu]^3 + 12862080*\[Nu]^4 - 
        926625792000*\[Nu]*Log[2] + 259455221760*\[Delta]*\[Nu]*Log[2] + 74130063360*\[Nu]^2*Log[2] + 
        250210296000*\[Nu]*Log[3] - 70058882880*\[Delta]*\[Nu]*Log[3] - 20016823680*\[Nu]^2*Log[3] + 
        234375000000*\[Nu]*Log[5] - 65625000000*\[Delta]*\[Nu]*Log[5] - 18750000000*\[Nu]^2*Log[5] - 
        22487040*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[x] + 22487040*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[\[Iota]]))/
      (1474560*\[Iota]^(7/2))) + \[Chi]2*((259*Sqrt[\[Iota]]*(1 + \[Delta] - 2*\[Nu])*(-6 + \[Nu])*\[Nu])/9216 - 
     (6531*(1 + \[Delta] - 2*\[Nu])*\[Nu]*(6 + \[Nu]))/(5120*Sqrt[\[Iota]]) - 
     ((1 + \[Delta] - 2*\[Nu])*(-351 - 3*\[Nu] + 12*\[Nu]^2 + 4*\[Nu]^3))/(48*\[Iota]^2) + 
     ((1 + \[Delta] - 2*\[Nu])*(11060550 + 171180*\[Nu]^3 + 22680*\[Nu]^4 + 21*\[Nu]*(7209931 + 679366656*Log[2] - 
          201518928*Log[3] - 156250000*Log[5]) + 10*\[Nu]^2*(1849087 + 169841664*Log[2] - 50379732*Log[3] - 
          39062500*Log[5])))/(1658880*\[Iota]^(3/2)) + 
     ((1 + \[Delta] - 2*\[Nu])*(18637200*Pi + 5239722120*Pi*\[Nu] - 449740800*EulerGamma*Pi*\[Nu] - 2657610*Pi^3*\[Nu] - 
        6048000*Pi*Xx32*\[Nu] - 1728000*Pi*Xx33*\[Nu] + 1474560*Xx43*\[Nu] + 420576944*Pi*\[Nu]^2 - 
        44974080*EulerGamma*Pi*\[Nu]^2 - 3494865*Pi^3*\[Nu]^2 + 172800*Pi*Xx32*\[Nu]^2 + 27179040*Pi*\[Nu]^3 - 
        974160*Pi^3*\[Nu]^3 + 6431040*Pi*\[Nu]^4 + 370650316800*Pi*\[Nu]*Log[2] + 37065031680*Pi*\[Nu]^2*Log[2] - 
        100084118400*Pi*\[Nu]*Log[3] - 10008411840*Pi*\[Nu]^2*Log[3] - 93750000000*Pi*\[Nu]*Log[5] - 
        9375000000*Pi*\[Nu]^2*Log[5] - 22487040*Pi*\[Nu]*(10 + \[Nu])*Log[x] + 22487040*Pi*\[Nu]*(10 + \[Nu])*Log[\[Iota]]))/
      (1474560*Pi*\[Iota]^(7/2)) + ((1 + \[Delta] - 2*\[Nu])*(-87242400*Pi - 7602857904*Pi*\[Nu] + 
        120029184*EulerGamma*Pi*\[Nu] - 2798190*Pi^3*\[Nu] + 5132160*Pi*Xx32*\[Nu] - 884736*Xx43*\[Nu] - 
        708439840*Pi*\[Nu]^2 + 12730368*EulerGamma*Pi*\[Nu]^2 + 1240815*Pi^3*\[Nu]^2 + 1140480*Pi*Xx32*\[Nu]^2 - 
        7102400*Pi*\[Nu]^3 + 757680*Pi^3*\[Nu]^3 + 4195200*Pi*\[Nu]^4 - 1026466873344*Pi*\[Nu]*Log[2] - 
        108867698688*Pi*\[Nu]^2*Log[2] + 289940352768*Pi*\[Nu]*Log[3] + 30751249536*Pi*\[Nu]^2*Log[3] + 
        247500000000*Pi*\[Nu]*Log[5] + 26250000000*Pi*\[Nu]^2*Log[5] + 909312*Pi*\[Nu]*(66 + 7*\[Nu])*Log[x] - 
        909312*Pi*\[Nu]*(66 + 7*\[Nu])*Log[\[Iota]]))/(8847360*Pi*\[Iota]^(5/2)) + 
     ((1 + \[Delta] - 2*\[Nu])*(-1318096800*Pi - 144816798192*Pi*\[Nu] + 16669900800*EulerGamma*Pi*\[Nu] + 
        2745219150*Pi^3*\[Nu] + 165628800*Pi*Xx32*\[Nu] + 43545600*Pi*Xx33*\[Nu] - 30965760*Xx43*\[Nu] + 
        12364768672*Pi*\[Nu]^2 + 1608499200*EulerGamma*Pi*\[Nu]^2 - 1156350075*Pi^3*\[Nu]^2 - 
        32659200*Pi*Xx32*\[Nu]^2 + 5828758080*Pi*\[Nu]^3 - 144500400*Pi^3*\[Nu]^3 + 338083200*Pi*\[Nu]^4 - 
        3749786320896*Pi*\[Nu]*Log[2] - 361821487104*Pi*\[Nu]^2*Log[2] + 975539448576*Pi*\[Nu]*Log[3] + 
        94130999424*Pi*\[Nu]^2*Log[3] + 997500000000*Pi*\[Nu]*Log[5] + 96250000000*Pi*\[Nu]^2*Log[5] + 
        73113600*Pi*\[Nu]*(114 + 11*\[Nu])*Log[x] - 73113600*Pi*\[Nu]*(114 + 11*\[Nu])*Log[\[Iota]]))/
      (26542080*Pi*\[Iota]^(9/2))))


(* linear-in-\[Chi]2 part of the spin precession invariant up to N3LO after solving for the unknowns *)
\[Psi]1SSUnk = x^(3/2)*(-(\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*\[Chi]1)/(12*\[Iota]^(3/2)) + ((1 + \[Delta] - 2*\[Nu])*(6 + \[Nu])*\[Chi]2)/(12*\[Iota]^(3/2))) + 
 x^(5/2)*(((\[Nu]*(19 + \[Delta]*(179 - 42*\[Nu]) + 256*\[Nu] - 12*\[Nu]^2))/(96*\[Iota]^(3/2)) - 
     (\[Nu]*(1079 - 356*\[Nu] + 92*\[Nu]^2 + \[Delta]*(343 + 250*\[Nu])))/(96*\[Iota]^(5/2)))*\[Chi]1 + 
   (((1 + \[Delta] - 2*\[Nu])*(90 + 13*\[Nu] + 6*\[Nu]^2))/(96*\[Iota]^(3/2)) + ((1 + \[Delta] - 2*\[Nu])*(-270 + 283*\[Nu] + 46*\[Nu]^2))/
      (96*\[Iota]^(5/2)))*\[Chi]2) + 
 x^(7/2)*(((\[Nu]*(60490 + (224596 - 15375*Pi^2)*\[Nu] + 2*(-7964 + 615*Pi^2)*\[Nu]^2 - 5104*\[Nu]^3 + 
        \[Delta]*(50954 + 21*(-4632 + 205*Pi^2)*\[Nu] - 12296*\[Nu]^2)))/(1024*\[Iota]^(7/2)) + 
     (\[Nu]*(15165 - 17278*\[Nu] + 7316*\[Nu]^2 - 312*\[Nu]^3 + \[Delta]*(13725 + 8332*\[Nu] - 1092*\[Nu]^2)))/(4608*\[Iota]^(3/2)) - 
     (\[Nu]*(-3012 + (170504 - 21525*Pi^2)*\[Nu] + 2*(-61640 + 861*Pi^2)*\[Nu]^2 + 11040*\[Nu]^3 + 
        \[Delta]*(185532 + (-82112 + 6027*Pi^2)*\[Nu] + 30000*\[Nu]^2)))/(9216*\[Iota]^(5/2)))*\[Chi]1 + 
   (((1 + \[Delta] - 2*\[Nu])*(12510 + 2601*\[Nu] + 836*\[Nu]^2 + 156*\[Nu]^3))/(4608*\[Iota]^(3/2)) + 
     ((1 + \[Delta] - 2*\[Nu])*(12780 + (103634 - 6150*Pi^2)*\[Nu] + (30488 - 615*Pi^2)*\[Nu]^2 + 2552*\[Nu]^3))/
      (1024*\[Iota]^(7/2)) + ((1 + \[Delta] - 2*\[Nu])*(-39672 + 18*(-10334 + 451*Pi^2)*\[Nu] + (-11072 + 861*Pi^2)*\[Nu]^2 + 
        5520*\[Nu]^3))/(9216*\[Iota]^(5/2)))*\[Chi]2) + 
 x^(9/2)*(\[Chi]1*((6531*\[Nu]^2*(-25 + 7*\[Delta] + 2*\[Nu]))/(5120*Sqrt[\[Iota]]) - (259*Sqrt[\[Iota]]*\[Nu]^2*(-25 + 7*\[Delta] + 2*\[Nu]))/
      9216 + (\[Nu]*(240 - 9*\[Nu] - 80*\[Nu]^2 + 4*\[Nu]^3 + \[Delta]*(48 - 57*\[Nu] + 14*\[Nu]^2)))/(24*\[Iota]^2) + 
     (\[Nu]*(4217049 + 200880*\[Nu]^3 - 9072*\[Nu]^4 + 4*\[Nu]*(20254517 + 2123020800*Log[2] - 629746650*Log[3] - 
          488281250*Log[5]) - 8*\[Nu]^2*(835565 + 84920832*Log[2] - 25189866*Log[3] - 19531250*Log[5]) + 
        \[Delta]*(1110969 + 94932*\[Nu]^2 - 31752*\[Nu]^3 + \[Nu]*(-23906282 - 2377783296*Log[2] + 705316248*Log[3] + 
            546875000*Log[5]))))/(331776*\[Iota]^(3/2)) - 
     (\[Nu]*(8293810320 + 9754246800*\[Delta] + 287030500160*\[Nu] - 40212480000*EulerGamma*\[Nu] - 6216012525*Pi^2*\[Nu] - 
        62868415136*\[Delta]*\[Nu] + 11259494400*EulerGamma*\[Delta]*\[Nu] - 32693325*Pi^2*\[Delta]*\[Nu] - 47618333056*\[Nu]^2 + 
        3216998400*EulerGamma*\[Nu]^2 + 1847996250*Pi^2*\[Nu]^2 + 19345715520*\[Delta]*\[Nu]^2 - 836154000*Pi^2*\[Delta]*\[Nu]^2 + 
        5883386880*\[Nu]^3 - 289000800*Pi^2*\[Nu]^3 + 1517443200*\[Delta]*\[Nu]^3 + 676166400*\[Nu]^4 + 
        9045537177600*\[Nu]*Log[2] - 2532750409728*\[Delta]*\[Nu]*Log[2] - 723642974208*\[Nu]^2*Log[2] - 
        2353274985600*\[Nu]*Log[3] + 658916995968*\[Delta]*\[Nu]*Log[3] + 188261998848*\[Nu]^2*Log[3] - 
        2406250000000*\[Nu]*Log[5] + 673750000000*\[Delta]*\[Nu]*Log[5] + 192500000000*\[Nu]^2*Log[5] + 
        804249600*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[x] - 804249600*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[\[Iota]]))/
      (26542080*\[Iota]^(9/2)) - (\[Nu]*(97966800 + 388616400*\[Delta] + 16718531200*\[Nu] - 318259200*EulerGamma*\[Nu] + 
        20876505*Pi^2*\[Nu] - 4821848800*\[Delta]*\[Nu] + 89112576*EulerGamma*\[Delta]*\[Nu] - 27775815*Pi^2*\[Delta]*\[Nu] - 
        847511040*\[Nu]^2 + 25460736*EulerGamma*\[Nu]^2 - 33404850*Pi^2*\[Nu]^2 - 159058880*\[Delta]*\[Nu]^2 + 
        5303760*Pi^2*\[Delta]*\[Nu]^2 - 119787520*\[Nu]^3 + 1515360*Pi^2*\[Nu]^3 + 22800000*\[Delta]*\[Nu]^3 + 8390400*\[Nu]^4 + 
        2721692467200*\[Nu]*Log[2] - 762073890816*\[Delta]*\[Nu]*Log[2] - 217735397376*\[Nu]^2*Log[2] - 
        768781238400*\[Nu]*Log[3] + 215258746752*\[Delta]*\[Nu]*Log[3] + 61502499072*\[Nu]^2*Log[3] - 
        656250000000*\[Nu]*Log[5] + 183750000000*\[Delta]*\[Nu]*Log[5] + 52500000000*\[Nu]^2*Log[5] + 
        6365184*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[x] - 6365184*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[\[Iota]]))/
      (8847360*\[Iota]^(5/2)) - (\[Nu]*(7737000 - 209434200*\[Delta] - 9792165440*\[Nu] + 1124352000*EulerGamma*\[Nu] - 
        16673415*Pi^2*\[Nu] + 2308523408*\[Delta]*\[Nu] - 314818560*EulerGamma*\[Delta]*\[Nu] + 46571865*Pi^2*\[Delta]*\[Nu] - 
        279143552*\[Nu]^2 - 89948160*EulerGamma*\[Nu]^2 + 61290030*Pi^2*\[Nu]^2 + 173102880*\[Delta]*\[Nu]^2 - 
        8413200*Pi^2*\[Delta]*\[Nu]^2 - 34135680*\[Nu]^3 - 1948320*Pi^2*\[Nu]^3 + 30985920*\[Delta]*\[Nu]^3 + 12862080*\[Nu]^4 - 
        926625792000*\[Nu]*Log[2] + 259455221760*\[Delta]*\[Nu]*Log[2] + 74130063360*\[Nu]^2*Log[2] + 
        250210296000*\[Nu]*Log[3] - 70058882880*\[Delta]*\[Nu]*Log[3] - 20016823680*\[Nu]^2*Log[3] + 
        234375000000*\[Nu]*Log[5] - 65625000000*\[Delta]*\[Nu]*Log[5] - 18750000000*\[Nu]^2*Log[5] - 
        22487040*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[x] + 22487040*\[Nu]*(-25 + 7*\[Delta] + 2*\[Nu])*Log[\[Iota]]))/
      (1474560*\[Iota]^(7/2))) + \[Chi]2*((259*Sqrt[\[Iota]]*(1 + \[Delta] - 2*\[Nu])*(-6 + \[Nu])*\[Nu])/9216 - 
     (6531*(1 + \[Delta] - 2*\[Nu])*\[Nu]*(6 + \[Nu]))/(5120*Sqrt[\[Iota]]) + 
     ((1 + \[Delta] - 2*\[Nu])*(351 + 3*\[Nu] - 12*\[Nu]^2 - 4*\[Nu]^3))/(48*\[Iota]^2) + 
     ((1 + \[Delta] - 2*\[Nu])*(11060550 + 171180*\[Nu]^3 + 22680*\[Nu]^4 + 21*\[Nu]*(7209931 + 679366656*Log[2] - 
          201518928*Log[3] - 156250000*Log[5]) + 10*\[Nu]^2*(1849087 + 169841664*Log[2] - 50379732*Log[3] - 
          39062500*Log[5])))/(1658880*\[Iota]^(3/2)) + 
     ((1 + \[Delta] - 2*\[Nu])*(18637200 + 4214672520*\[Nu] - 449740800*EulerGamma*\[Nu] + 7969590*Pi^2*\[Nu] + 
        411936944*\[Nu]^2 - 44974080*EulerGamma*\[Nu]^2 - 3494865*Pi^2*\[Nu]^2 + 27179040*\[Nu]^3 - 974160*Pi^2*\[Nu]^3 + 
        6431040*\[Nu]^4 + 370650316800*\[Nu]*Log[2] + 37065031680*\[Nu]^2*Log[2] - 100084118400*\[Nu]*Log[3] - 
        10008411840*\[Nu]^2*Log[3] - 93750000000*\[Nu]*Log[5] - 9375000000*\[Nu]^2*Log[5] - 
        22487040*\[Nu]*(10 + \[Nu])*Log[x] + 22487040*\[Nu]*(10 + \[Nu])*Log[\[Iota]]))/(1474560*\[Iota]^(7/2)) + 
     ((1 + \[Delta] - 2*\[Nu])*(-87242400 - 6776217264*\[Nu] + 120029184*EulerGamma*\[Nu] - 9174510*Pi^2*\[Nu] - 
        765463840*\[Nu]^2 + 12730368*EulerGamma*\[Nu]^2 + 1240815*Pi^2*\[Nu]^2 - 7102400*\[Nu]^3 + 757680*Pi^2*\[Nu]^3 + 
        4195200*\[Nu]^4 - 1026466873344*\[Nu]*Log[2] - 108867698688*\[Nu]^2*Log[2] + 289940352768*\[Nu]*Log[3] + 
        30751249536*\[Nu]^2*Log[3] + 247500000000*\[Nu]*Log[5] + 26250000000*\[Nu]^2*Log[5] + 
        909312*\[Nu]*(66 + 7*\[Nu])*Log[x] - 909312*\[Nu]*(66 + 7*\[Nu])*Log[\[Iota]]))/(8847360*\[Iota]^(5/2)) + 
     ((1 + \[Delta] - 2*\[Nu])*(-1318096800 - 127229248752*\[Nu] + 16669900800*EulerGamma*\[Nu] + 2522047950*Pi^2*\[Nu] + 
        13997728672*\[Nu]^2 + 1608499200*EulerGamma*\[Nu]^2 - 1156350075*Pi^2*\[Nu]^2 + 5828758080*\[Nu]^3 - 
        144500400*Pi^2*\[Nu]^3 + 338083200*\[Nu]^4 - 3749786320896*\[Nu]*Log[2] - 361821487104*\[Nu]^2*Log[2] + 
        975539448576*\[Nu]*Log[3] + 94130999424*\[Nu]^2*Log[3] + 997500000000*\[Nu]*Log[5] + 
        96250000000*\[Nu]^2*Log[5] + 73113600*\[Nu]*(114 + 11*\[Nu])*Log[x] - 73113600*\[Nu]*(114 + 11*\[Nu])*Log[\[Iota]]))/
      (26542080*\[Iota]^(9/2))))

